Spin Effects in the Effective Field Theory Approach to Post-Minkowskian Conservative Dynamics

Building upon the worldline effective field theory (EFT) formalism for spinning bodies developed for the Post-Newtonian regime, we generalize the EFT approach to Post-Minkowskian (PM) dynamics to include rotational degrees of freedom in a manifestly covariant framework. We introduce a systematic procedure to compute the total change in momentum and spin in the gravitational scattering of compact objects. For the special case of spins aligned with the orbital angular momentum, we show how to construct the radial action for elliptic-like orbits using the Boundary-to-Bound correspondence. As a paradigmatic example, we solve the scattering problem to next-to-leading PM order with linear and bilinear spin effects and arbitrary initial conditions, incorporating for the first time finite-size corrections. We obtain the aligned-spin radial action from the resulting scattering data, and derive the periastron advance and binding energy for circular orbits. We also provide the (square of the) center-of-mass momentum to ${\cal O}(G^2)$, which may be used to reconstruct a Hamiltonian. Our results are in perfect agreement with the existent literature, while at the same time extend the knowledge of the PM dynamics of compact binaries at quadratic order in spins.

==> anc/Spin-Dynamics-2PM.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*2PM with Spin *)


(* ::Text:: *)
(*This file collects the computer-readable analytic expressions, including momentum and spin impulses, scattering angle, impetus and observables, to 2PM order in "Spin Effects in the Effective Field Theory Approach to Post-Minkowskian Conservative Dynamics" by Zhengwen Liu, Rafael A. Porto and Zixin Yang.*)


(* ::Text:: *)
(*We employ the xAct notations (but xAct is not necessary to read these results), for example, v[-\[Mu]]:=v_ \[Mu] and v[\[Mu]]:=v^\[Mu] denote covariant and contravariant vectors respectively; the scalar dot between two vectors is given by  v1\[CenterDot] v2:=v1[-\[Mu]]v2[\[Mu]] ; epsilong or epsilon[g] denotes the Levi-Civita symbol associated with the metric g and we use the xCoba conventions.*)


(* ::Text:: *)
(*For the initial data we use u1 and u2 for the four-velocities of the particles at infinity, with \[Gamma]= u1\[CenterDot] u2.  Moreover, a1 and a2 are their respective initial covariant (mass re-scaled) spin four-vectors. CES1 and CES2 denote the Wilson coefficients for finite-size effect operators, which can be taken to CES=1 for the case of Kerr black holes.  The b^\[Mu] is the covariant impact parameter for the covariant SSC, such that b^2 = -be^2, be=|b|=Sqrt[-b^2]; m1, m2 are the masses of two bodies, m=m1+m2, \[Mu]=m1*m2/m, \[Nu]=\[Mu]/m and \[Delta]=(m1-m2)/(m1+m2). See the main text for additional details.*)


(* ::Section::Closed:: *)
(*Load xAct`*)


(* ::Text:: *)
(*If you use the xAct, the following setup is useful.*)


<<xAct`xTensor`;

DefManifold[M,4,{\[Mu],c1,c2,c3,c4,c5}];
DefMetric[-1,g[-c1,-c2],CD,{";","D"}];

DefConstantSymbol/@{G,m,\[Nu],\[Delta],CES1,CES2,\[Gamma],be};

DefTensor[b[\[Mu]],M]
DefTensor[u1[\[Mu]],M]
DefTensor[u2[\[Mu]],M]
DefTensor[a1[\[Mu]],M];
DefTensor[a2[\[Mu]],M];


(* ::Section:: *)
(*Momentum impulse*)


(* ::Subsection::Closed:: *)
(*Leading Order (1PM)*)


(* non-spinning *)
Dp1LOs0=(2 G m^2 (1-2 \[Gamma]^2) \[Nu] b[\[Mu]])/(be^2 Sqrt[-1+\[Gamma]^2]);


(* spin-orbit *)
Dp1LOs = (4 G m^2 \[Gamma] \[Nu] (a1[c1]+a2[c1]) epsilong[\[Mu],-c1,-c2,-c3] u1[c2] u2[c3])/(be^2 Sqrt[-1+\[Gamma]^2])+1/(be^4 Sqrt[-1+\[Gamma]^2]) 8 G m^2 \[Gamma] \[Nu] (a1[c2]+a2[c2]) b[c1] b[\[Mu]] epsilong[-c1,-c2,-c3,-c4] u1[c3] u2[c4];


(* spin1-spin2 *)
Dp1LOs1s2 = (16 G m^2 (-1+2 \[Gamma]^2) \[Nu] a1[-c1] a2[-c2] b[c1] b[c2] b[\[Mu]])/(be^6 Sqrt[-1+\[Gamma]^2])+1/(be^4 (-1+\[Gamma]^2)^(3/2)) 4 G m^2 (-1+2 \[Gamma]^2) \[Nu] ((-1+\[Gamma]^2) a1[\[Mu]] a2[-c1] b[c1]+(-1+\[Gamma]^2) a1[-c1] a2[\[Mu]] b[c1]+a1[c1] b[\[Mu]] ((-1+\[Gamma]^2) a2[-c1]-\[Gamma] a2[c2] u1[-c2] u2[-c1])+a1[c2] a2[-c1] b[c1] u2[-c2] (-\[Gamma] u1[\[Mu]]+u2[\[Mu]])+a1[-c1] a2[c2] b[c1] u1[-c2] (u1[\[Mu]]-\[Gamma] u2[\[Mu]]));


(* spin squared *)
Dp1LOss = 1/(be^6 Sqrt[-1+\[Gamma]^2]) 8 G m^2 (-1+2 \[Gamma]^2) \[Nu] (CES1 a1[-c1] a1[-c2]+CES2 a2[-c1] a2[-c2]) b[c1] b[c2] b[\[Mu]]+1/(be^4 (-1+\[Gamma]^2)^(3/2)) 2 G m^2 (-1+2 \[Gamma]^2) \[Nu] (b[\[Mu]] (CES2 a2[c1] a2[c2] u1[-c1] u1[-c2]+CES1 a1[c1] a1[c2] u2[-c1] u2[-c2])+CES1 a1[-c1] (2 (-1+\[Gamma]^2) a1[\[Mu]] b[c1]+(-1+\[Gamma]^2) a1[c1] b[\[Mu]]+2 a1[c2] b[c1] u2[-c2] (-\[Gamma] u1[\[Mu]]+u2[\[Mu]]))+CES2 a2[-c1] (2 (-1+\[Gamma]^2) a2[\[Mu]] b[c1]+(-1+\[Gamma]^2) a2[c1] b[\[Mu]]+2 a2[c2] b[c1] u1[-c2] (u1[\[Mu]]-\[Gamma] u2[\[Mu]])));


Dp1LO=Dp1LOs0+Dp1LOs+Dp1LOs1s2+Dp1LOss;


(* ::Subsection::Closed:: *)
(*Next-to-Leading Order (2PM)*)


(* non-spinning *)
Dp1NLOs0 = (3 G^2 m^3 \[Pi] (1-5 \[Gamma]^2) \[Nu] b[\[Mu]])/(4 be^3 Sqrt[-1+\[Gamma]^2])-(m^3 (G-2 G \[Gamma]^2)^2 \[Nu] ((1+\[Gamma]+(-1+\[Gamma]) \[Delta]) u1[\[Mu]]+(-1+\[Gamma] (-1+\[Delta])-\[Delta]) u2[\[Mu]]))/(be^2 (-1+\[Gamma]^2)^2);


(* spin-orbit *)
Dp1NLOs = 1/(8 be^3 (-1+\[Gamma]^2)^(3/2)) G^2 m^3 \[Pi] \[Gamma] (-3+5 \[Gamma]^2) \[Nu] ((7+\[Delta]) a1[c1]-(-7+\[Delta]) a2[c1]) epsilong[\[Mu],-c1,-c2,-c3] u1[c2] u2[c3]+1/(8 be^5 (-1+\[Gamma]^2)^(3/2)) 3 G^2 m^3 \[Pi] \[Gamma] (-3+5 \[Gamma]^2) \[Nu] ((7+\[Delta]) a1[c2]-(-7+\[Delta]) a2[c2]) b[c1] b[\[Mu]] epsilong[-c1,-c2,-c3,-c4] u1[c3] u2[c4]+1/(be^4 (-1+\[Gamma]^2)^2) G^2 m^3 \[Nu] b[c1] ((-1+\[Gamma]^2) epsilong[\[Mu],-c1,-c2,-c3] ((-1+\[Delta]+4 \[Gamma] (-1+\[Gamma]+2 \[Gamma]^2+(-1+\[Gamma]) (1+2 \[Gamma]) \[Delta])) a1[c2] u1[c3]-(1+\[Delta]+4 \[Gamma] (1+2 \[Gamma]^2 (-1+\[Delta])-\[Delta]-\[Gamma] (1+\[Delta]))) a2[c2] u2[c3])+epsilong[-c1,-c2,-c3,-c4] u1[c3] u2[c4] (a1[c2] (\[Gamma] (5 (-1+\[Delta])+4 \[Gamma] (-2 (1+\[Delta])+\[Gamma] (3-3 \[Delta]+4 \[Gamma] (1+\[Delta])))) u1[\[Mu]]+(1-\[Delta]+8 \[Gamma] (1+\[Delta]+\[Gamma]^2 (-2-\[Gamma]+(-2+\[Gamma]) \[Delta]))) u2[\[Mu]])+a2[c2] ((-1-\[Delta]+8 \[Gamma] (-1+\[Delta]+\[Gamma]^2 (2+\[Gamma]+(-2+\[Gamma]) \[Delta]))) u1[\[Mu]]+\[Gamma] (5 (1+\[Delta])+4 \[Gamma] (2-2 \[Delta]+\[Gamma] (4 \[Gamma] (-1+\[Delta])-3 (1+\[Delta])))) u2[\[Mu]])));


(* spin1-spin2 *)
Dp1NLOs1s2 = (15 G^2 m^3 \[Pi] (3-21 \[Gamma]^2+20 \[Gamma]^4) \[Nu] a1[-c1] a2[-c2] b[c1] b[c2] b[\[Mu]])/(4 be^7 (-1+\[Gamma]^2)^(3/2))+1/(be^6 (-1+\[Gamma]^2)^2) 4 G^2 m^3 \[Nu] b[c1] (-(1+\[Delta]+\[Gamma] (3 (-1+\[Delta])+4 \[Gamma] (\[Gamma]-\[Gamma] \[Delta]-2 (1+\[Delta])+2 \[Gamma]^2 (1+\[Delta])))) a1[c2] a2[-c1] b[\[Mu]] u2[-c2]+a1[-c1] (-(-1+\[Delta]+\[Gamma] (4 \[Gamma] (2+\[Gamma] (-1+2 \[Gamma] (-1+\[Delta])-\[Delta])-2 \[Delta])+3 (1+\[Delta]))) a2[c2] b[\[Mu]] u1[-c2]+2 (1-2 \[Gamma]^2)^2 a2[-c2] b[c2] ((1+\[Gamma]+(-1+\[Gamma]) \[Delta]) u1[\[Mu]]+(-1-\[Gamma]+(-1+\[Gamma]) \[Delta]) u2[\[Mu]])))+1/(16 be^5 (-1+\[Gamma]^2)^(5/2)) 3 G^2 m^3 \[Pi] ((-1+\[Delta]^2) a1[c1] b[\[Mu]] ((6-48 \[Gamma]^2+82 \[Gamma]^4-40 \[Gamma]^6) a2[-c1]+\[Gamma] (3-37 \[Gamma]^2+40 \[Gamma]^4) a2[c2] u1[-c2] u2[-c1])+4 (3-21 \[Gamma]^2+20 \[Gamma]^4) \[Nu] b[c1] ((-1+\[Gamma]^2) a1[\[Mu]] a2[-c1]+a1[c2] a2[-c1] u2[-c2] (-\[Gamma] u1[\[Mu]]+u2[\[Mu]])+a1[-c1] ((-1+\[Gamma]^2) a2[\[Mu]]+a2[c2] u1[-c2] (u1[\[Mu]]-\[Gamma] u2[\[Mu]]))))+1/(2 be^4 (-1+\[Gamma]^2)^3) G^2 m^2 (-6 m (-1+\[Gamma]^2) (-1+\[Delta]+\[Gamma] (3 (1+\[Delta])+4 \[Gamma] (2+2 \[Gamma]^2 (-1+\[Delta])-2 \[Delta]-\[Gamma] (1+\[Delta])))) \[Nu] a1[\[Mu]] a2[c1] u1[-c1]+1/2 m (-1+\[Delta]) (1+\[Delta]) a1[c1] (-4 (-1+7 \[Gamma]^2-12 \[Gamma]^4+6 \[Gamma]^6) a2[-c1] ((1+\[Gamma]+(-1+\[Gamma]) \[Delta]) u1[\[Mu]]+(-1-\[Gamma]+(-1+\[Gamma]) \[Delta]) u2[\[Mu]])+u2[-c1] (3 (-1+\[Gamma]^2) (1+\[Delta]+\[Gamma] (3 (-1+\[Delta])+4 \[Gamma] (-2 (1+\[Delta])+\[Gamma] (1-\[Delta]+2 \[Gamma] (1+\[Delta]))))) a2[\[Mu]]+a2[c2] u1[-c2] ((3 (1+\[Delta])+\[Gamma] (2 (-1+\[Delta])+\[Gamma] (-29 (1+\[Delta])+12 \[Gamma] (3 (-1+\[Delta])+\[Gamma] (1+\[Delta]+2 \[Gamma] (2+\[Gamma]+(-2+\[Gamma]) \[Delta])))))) u1[\[Mu]]+(3 (-1+\[Delta])+\[Gamma] (2 (1+\[Delta])+\[Gamma] (-29 (-1+\[Delta])+12 \[Gamma] (3 (1+\[Delta])+\[Gamma] (-1-2 \[Gamma] (2+\[Gamma])+\[Delta]+2 (-2+\[Gamma]) \[Gamma] \[Delta]))))) u2[\[Mu]]))));


(* spin squared *)
Dp1NLOss = 1/(128 be^7 (-1+\[Gamma]^2)^(3/2)) 15 G^2 m^3 \[Pi] \[Nu] (((-1+\[Gamma]^2) (1+9 \[Delta]+35 \[Gamma]^2 (1+\[Delta]))+CES1 (47+23 \[Delta]-58 \[Gamma]^2 (5+\[Delta])+5 \[Gamma]^4 (55+7 \[Delta]))) a1[-c1] a1[-c2]+(CES2 (47+5 \[Gamma]^4 (55-7 \[Delta])+58 \[Gamma]^2 (-5+\[Delta])-23 \[Delta])-(-1+\[Gamma]^2) (-1+35 \[Gamma]^2 (-1+\[Delta])+9 \[Delta])) a2[-c1] a2[-c2]) b[c1] b[c2] b[\[Mu]]+1/(be^6 (-1+\[Gamma]^2)^2) 4 G^2 m^3 \[Nu] b[c1] (b[\[Mu]] (-(2 \[Gamma] (-1+\[Gamma]^2) (-1+2 \[Gamma] (-1+\[Delta])-\[Delta])+CES2 (-1+2 \[Gamma]^2) (1+2 \[Gamma]^2 (-1+\[Delta])-\[Delta]-\[Gamma] (1+\[Delta]))) a2[-c1] a2[c2] u1[-c2]-(CES1 (-1+2 \[Gamma]^2) (-1+\[Gamma]+2 \[Gamma]^2+(-1+\[Gamma]) (1+2 \[Gamma]) \[Delta])+2 \[Gamma] (-1+\[Gamma]^2) (1-\[Delta]+2 \[Gamma] (1+\[Delta]))) a1[-c1] a1[c2] u2[-c2])+(1-2 \[Gamma]^2)^2 (CES1 a1[-c1] a1[-c2]+CES2 a2[-c1] a2[-c2]) b[c2] ((1+\[Gamma]+(-1+\[Gamma]) \[Delta]) u1[\[Mu]]+(-1+\[Gamma] (-1+\[Delta])-\[Delta]) u2[\[Mu]]))+1/(256 be^5 (-1+\[Gamma]^2)^(5/2)) 3 G^2 m^3 \[Pi] (2 \[Nu] b[\[Mu]] (2 (-1+\[Gamma]^2) ((-1+\[Gamma]^2) (-7+5 \[Delta]+5 \[Gamma]^2 (19+7 \[Delta]))+CES1 (39+19 \[Delta]+5 \[Gamma]^4 (43+7 \[Delta])-6 \[Gamma]^2 (37+9 \[Delta]))) a1[-c1] a1[c1]-2 (-1+\[Gamma]^2) (CES2 (-39+6 \[Gamma]^2 (37-9 \[Delta])+19 \[Delta]+5 \[Gamma]^4 (-43+7 \[Delta]))+(-1+\[Gamma]^2) (7+5 \[Delta]+5 \[Gamma]^2 (-19+7 \[Delta]))) a2[-c1] a2[c1]-3 ((-1+\[Gamma]^2) (-1+\[Delta]+5 \[Gamma]^2 (-15+7 \[Delta]))+CES2 (-31+15 \[Delta]+\[Gamma]^2 (154-50 \[Delta]+5 \[Gamma]^2 (-31+7 \[Delta])))) a2[c1] a2[c2] u1[-c1] u1[-c2]+3 ((-1+\[Gamma]^2) (1+\[Delta]+5 \[Gamma]^2 (15+7 \[Delta]))+CES1 (31+15 \[Delta]+5 \[Gamma]^4 (31+7 \[Delta])-2 \[Gamma]^2 (77+25 \[Delta]))) a1[c1] a1[c2] u2[-c1] u2[-c2])+(-1+\[Delta]) (1+\[Delta]) b[c1] (-((-1+\[Gamma]^2) (1+9 \[Delta]+35 \[Gamma]^2 (1+\[Delta]))+CES1 (47+23 \[Delta]-58 \[Gamma]^2 (5+\[Delta])+5 \[Gamma]^4 (55+7 \[Delta]))) a1[-c1] ((-1+\[Gamma]^2) a1[\[Mu]]+a1[c2] u2[-c2] (-\[Gamma] u1[\[Mu]]+u2[\[Mu]]))+((-1+\[Gamma]^2) (-1+35 \[Gamma]^2 (-1+\[Delta])+9 \[Delta])+CES2 (-47-58 \[Gamma]^2 (-5+\[Delta])+23 \[Delta]+5 \[Gamma]^4 (-55+7 \[Delta]))) a2[-c1] ((-1+\[Gamma]^2) a2[\[Mu]]+a2[c2] u1[-c2] (u1[\[Mu]]-\[Gamma] u2[\[Mu]]))))+1/(2 be^4 (-1+\[Gamma]^2)^3) G^2 m^2 (2 m \[Nu] a2[c1] (-3 (-1+\[Gamma]^2) (CES2 (-1+2 \[Gamma]^2) (1+\[Gamma] (-1+2 \[Gamma] (-1+\[Delta])-\[Delta])-\[Delta])+2 \[Gamma] (-1+\[Gamma]^2) (-1+2 \[Gamma] (-1+\[Delta])-\[Delta])) a2[\[Mu]] u1[-c1]+2 (-1+\[Gamma]^2) (CES2-2 (1+2 CES2) \[Gamma]^2+2 (1+2 CES2) \[Gamma]^4) a2[-c1] ((1+\[Gamma]+(-1+\[Gamma]) \[Delta]) u1[\[Mu]]+(-1-\[Gamma]+(-1+\[Gamma]) \[Delta]) u2[\[Mu]])+a2[c2] u1[-c1] u1[-c2] ((2 \[Gamma] (-1+\[Gamma]^2) (3 (1+\[Delta])+2 \[Gamma] (4+\[Gamma]+(-4+\[Gamma]) \[Delta]))+CES2 (-1+2 \[Gamma]^2) (5 (-1+\[Delta])+\[Gamma] (1+\[Delta]+2 \[Gamma] (5-5 \[Delta]+2 \[Gamma] (1+\[Delta]))))) u1[\[Mu]]+(2 \[Gamma]^2 (-1+\[Gamma]^2) (8 \[Gamma] (-1+\[Delta])-5 (1+\[Delta]))+CES2 (-1+2 \[Gamma]^2) (2 (1+\[Delta])+\[Gamma] (5-5 \[Delta]+\[Gamma] (10 \[Gamma] (-1+\[Delta])-7 (1+\[Delta]))))) u2[\[Mu]]))+(1-\[Delta]) (1+\[Delta]) a1[c1] (m (-1+\[Gamma]^2) (CES1-2 (1+2 CES1) \[Gamma]^2+2 (1+2 CES1) \[Gamma]^4) a1[-c1] ((1+\[Gamma]+(-1+\[Gamma]) \[Delta]) u1[\[Mu]]+(-1+\[Gamma] (-1+\[Delta])-\[Delta]) u2[\[Mu]])+1/2 m u2[-c1] (-3 (-1+\[Gamma]^2) (CES1 (-1+2 \[Gamma]^2) (-1+\[Gamma]+2 \[Gamma]^2+(-1+\[Gamma]) (1+2 \[Gamma]) \[Delta])+2 \[Gamma] (-1+\[Gamma]^2) (1-\[Delta]+2 \[Gamma] (1+\[Delta]))) a1[\[Mu]]+a1[c2] u2[-c2] ((2 \[Gamma]^2 (-1+\[Gamma]^2) (5-5 \[Delta]+8 \[Gamma] (1+\[Delta]))+CES1 (-1+2 \[Gamma]^2) (2 (-1+\[Delta])+\[Gamma] (-5 (1+\[Delta])+\[Gamma] (7-7 \[Delta]+10 \[Gamma] (1+\[Delta]))))) u1[\[Mu]]+(2 \[Gamma] (-1+\[Gamma]^2) (-2 \[Gamma] (4+\[Gamma])+3 (-1+\[Delta])+2 (-4+\[Gamma]) \[Gamma] \[Delta])+CES1 (-1+2 \[Gamma]^2) (5 (1+\[Delta])+\[Gamma] (-1+\[Delta]+2 \[Gamma] (2 \[Gamma] (-1+\[Delta])-5 (1+\[Delta]))))) u2[\[Mu]]))));


Dp1NLO=Dp1NLOs0+Dp1NLOs+Dp1NLOs1s2+Dp1NLOss;


(* ::Section::Closed:: *)
(*Spin impulse*)


(* ::Subsection::Closed:: *)
(*Leading Order (1PM)*)


(* spin-orbit *)
Ds1LOs = -((2 G m^2 \[Nu] (2 \[Gamma] a1[c1] b[\[Mu]] u2[-c1]+a1[-c1] b[c1] (u1[\[Mu]]-2 \[Gamma] u2[\[Mu]])))/(be^2 Sqrt[-1+\[Gamma]^2]));


(* spin1-spin2 *)
Ds1LOs1s2 = 1/(be^2 (-1+\[Gamma]^2)^(3/2)) 2 G m^2 \[Nu] a1[c1] a2[c2] ((-1+\[Gamma]^2) epsilong[\[Mu],-c1,-c2,-c3] (u1[c3]+2 \[Gamma]^2 u1[c3]-2 \[Gamma] u2[c3])+u1[c3] (\[Gamma] (-1+2 \[Gamma]^2) epsilong[\[Mu],-c1,-c3,-c4] u1[-c2]-2 (-1+\[Gamma]^2) epsilong[\[Mu],-c2,-c3,-c4] u2[-c1]) u2[c4])+1/(be^4 Sqrt[-1+\[Gamma]^2]) 4 G m^2 \[Nu] b[c1] b[c2] (epsilong[\[Mu],-c2,-c3,-c4] (-\[Gamma]^2 a1[c3] a2[-c1] u1[c4]+a1[-c1] a2[c3] ((1+\[Gamma]^2) u1[c4]-2 \[Gamma] u2[c4]))+epsilong[\[Mu],-c2,-c4,-c5] u1[c4] (\[Gamma] a1[-c1] a2[c3] u1[-c3]-a1[c3] a2[-c1] u2[-c3]) u2[c5]);


(* spin1 squared*)
Ds1LOss = 1/(be^2 (-1+\[Gamma]^2)^(3/2)) 2 CES1 G m^2 (1-2 \[Gamma]^2) \[Nu] a1[c1] a1[c2] epsilong[\[Mu],-c2,-c3,-c5] u1[c3] u2[-c1] u2[c5]+1/(be^4 Sqrt[-1+\[Gamma]^2]) 4 G m^2 \[Nu] a1[-c1] a1[c3] b[c1] b[c2] epsilong[\[Mu],-c2,-c3,-c5] ((CES1-2 (-1+CES1) \[Gamma]^2) u1[c5]-2 \[Gamma] u2[c5]);


Ds1LO=Ds1LOs+Ds1LOs1s2+Ds1LOss;


(* ::Subsection::Closed:: *)
(*Next-to-Leading Order (2PM)*)


(* spin-orbit *)
Ds1NLOs = (G^2 m^3 (-1+\[Delta]) \[Nu] a1[-c1] b[c1] b[\[Mu]])/(be^4 (-1+\[Gamma]^2))+1/(4 be^2 (-1+\[Gamma]^2)^2) G^2 m^3 (-1+\[Delta]^2) a1[c1] u2[-c1] ((1+\[Delta]+\[Gamma] (3 (-1+\[Delta])+4 \[Gamma] (-1+\[Gamma]+\[Gamma]^2+(-1+(-1+\[Gamma]) \[Gamma]) \[Delta]))) u1[\[Mu]]+4 \[Gamma]^2 (-1+\[Gamma]^2) (-1+\[Delta]) u2[\[Mu]])-1/(32 be^3 (-1+\[Gamma]^2)^(3/2)) G^2 m^3 \[Pi] (1-\[Delta]) (1+\[Delta]) (\[Gamma] (-3+5 \[Gamma]^2) (7+\[Delta]) a1[c1] b[\[Mu]] u2[-c1]+a1[-c1] b[c1] ((-6-3 \[Gamma]^2 (-5+\[Delta])+5 \[Gamma]^4 (1+\[Delta])) u1[\[Mu]]-\[Gamma] (-3+5 \[Gamma]^2) (7+\[Delta]) u2[\[Mu]]));


(* spin1-spin2 *)
Ds1NLOs1s2 = -(1/(8 be^3 (-1+\[Gamma]^2)^(5/2))) G^2 m^3 \[Pi] \[Nu] a1[c1] a2[c2] ((-1+\[Gamma]^2) epsilong[\[Mu], -c1, -c2, -c3] ((6+5 \[Gamma]^4 (-5+\[Delta])-3 \[Gamma]^2 (1+\[Delta])) u1[c3]-\[Gamma] (-3+5 \[Gamma]^2) (-7+\[Delta]) u2[c3])+u1[c3] (\[Gamma] (\[Gamma]^2 (22-8 \[Delta])+5 \[Gamma]^4 (-5+\[Delta])+3 (-3+\[Delta])) epsilong[\[Mu], -c1, -c3, -c4] u1[-c2]+18 (1-6 \[Gamma]^2+5 \[Gamma]^4) epsilong[\[Mu], -c2, -c3, -c4] u2[-c1]) u2[c4])+1/(8 be^5 (-1+\[Gamma]^2)^(3/2)) 3 G^2 m^3 \[Pi] \[Nu] a1[c1] a2[c2] b[c3] (b[-c1] (epsilong[\[Mu], -c2, -c3, -c4] ((6+5 \[Gamma]^4 (-1+\[Delta])-3 \[Gamma]^2 (5+\[Delta])) u1[c4]-\[Gamma] (-3+5 \[Gamma]^2) (-7+\[Delta]) u2[c4])+\[Gamma] (3 (-5+\[Delta])-5 \[Gamma]^2 (-1+\[Delta])) epsilong[\[Mu], -c3, -c4, -c5] u1[-c2] u1[c4] u2[c5])+2 b[-c2] u1[c4] (\[Gamma]^2 (-3+5 \[Gamma]^2) epsilong[\[Mu], -c1, -c3, -c4]+3 (1-5 \[Gamma]^2) epsilong[\[Mu], -c3, -c4, -c5] u2[-c1] u2[c5]))+1/(be^4 (-1+\[Gamma]^2)^2) G^2 m^3 \[Nu] a1[c1] a2[c2] ((1+\[Gamma]+\[Delta]-\[Gamma] \[Delta]) b[-c2] epsilong[\[Mu], -c1, -c3, -c4] u1[c3] u2[c4]+b[c3] ((-1+\[Gamma]^2) (2-8 \[Gamma]^2 (-1+\[Delta])+16 \[Gamma]^4 (-1+\[Delta])-2 \[Delta]+\[Gamma] (1+\[Delta])-4 \[Gamma]^3 (1+\[Delta])) epsilong[\[Mu], -c1, -c2, -c3]-epsilong[\[Mu], -c1, -c3, -c4] u1[-c2] ((1-12 \[Gamma]^2 (-1+\[Delta])+16 \[Gamma]^4 (-1+\[Delta])-\[Delta]+3 \[Gamma] (1+\[Delta])-4 \[Gamma]^3 (1+\[Delta])) u1[c4]+(1-2 \[Gamma] (-1+\[Delta])+16 \[Gamma]^3 (-1+\[Delta])-16 \[Gamma]^5 (-1+\[Delta])+\[Delta]-5 \[Gamma]^2 (1+\[Delta])+4 \[Gamma]^4 (1+\[Delta])) u2[c4])+u2[-c1] (epsilong[\[Mu], -c2, -c3, -c4] (\[Gamma]^2 (8 \[Gamma] (-1+\[Delta])-16 \[Gamma]^3 (-1+\[Delta])-5 (1+\[Delta])+12 \[Gamma]^2 (1+\[Delta])) u1[c4]+(4+4 \[Gamma]^2 (-1+\[Delta])+8 \[Gamma]^4 (-1+\[Delta])-4 \[Delta]+5 \[Gamma] (1+\[Delta])-12 \[Gamma]^3 (1+\[Delta])) u2[c4])+(4+16 \[Gamma]^4 (-1+\[Delta])-4 \[Delta]+5 \[Gamma] (1+\[Delta])-12 \[Gamma]^3 (1+\[Delta])) epsilong[\[Mu], -c3, -c4, -c5] u1[-c2] u1[c4] u2[c5])));


(* spin squared *)
Ds1NLOss = -(1/(64 be^3 (-1+\[Gamma]^2)^(5/2)))3 G^2 m^3 \[Pi] ((-1+\[Gamma]^2) (1+\[Delta]+5 \[Gamma]^2 (15+7 \[Delta]))+CES1 (31+15 \[Delta]+5 \[Gamma]^4 (31+7 \[Delta])-2 \[Gamma]^2 (77+25 \[Delta]))) \[Nu] a1[c1] a1[c2] epsilong[\[Mu],-c2,-c3,-c4] u1[c3] u2[-c1] u2[c4]-1/(64 be^5 (-1+\[Gamma]^2)^(3/2)) 3 G^2 m^3 \[Pi] \[Nu] a1[-c1] a1[c3] b[c1] b[c2] epsilong[\[Mu],-c2,-c3,-c4] ((-1-2 \[Gamma]^2 (-67+\[Delta])-9 \[Delta]-5 \[Gamma]^4 (49+\[Delta])+CES1 (47+23 \[Delta]-58 \[Gamma]^2 (5+\[Delta])+5 \[Gamma]^4 (55+7 \[Delta]))) u1[c4]+8 \[Gamma] (-3+5 \[Gamma]^2) (7+\[Delta]) u2[c4])-1/(be^6 (-1+\[Gamma]^2)) 8 (-1+CES1) G^2 m^3 \[Gamma] (-1+2 \[Gamma]^2) (-1+\[Delta]) \[Nu] a1[-c1] a1[-c2] b[c1] b[c2] b[c3] epsilong[\[Mu],-c3,-c4,-c5] u1[c4] u2[c5]+1/(be^4 (-1+\[Gamma]^2)^2) G^2 m^3 \[Nu] a1[c2] b[c1] ((2 \[Gamma] (-1+\[Gamma]^2) (3+8 \[Gamma]^2 (-1+\[Delta])-3 \[Delta]-2 \[Gamma] (1+\[Delta]))-CES1 (-1+2 \[Gamma]^2) (1+\[Delta]+\[Gamma] (7+8 \[Gamma]^2 (-1+\[Delta])-7 \[Delta]-2 \[Gamma] (1+\[Delta])))) a1[-c1] epsilong[\[Mu],-c2,-c3,-c4] u1[c3] u2[c4]+a1[c3] u2[-c2] (epsilong[\[Mu],-c1,-c3,-c4] ((CES1 (-1+2 \[Gamma]^2) (-1-\[Delta]+\[Gamma] (3-3 \[Delta]+2 \[Gamma] (1+\[Delta])))+\[Gamma] (-1+\[Delta]+4 \[Gamma] (1+\[Delta])-6 \[Gamma]^2 (1-\[Delta]+2 \[Gamma] (1+\[Delta])))) u1[c4]+(-1+2 CES1 (1-2 \[Gamma]^2)^2 (-1+\[Delta])+\[Delta]+8 \[Gamma] (-1+\[Gamma]+2 \[Gamma]^2+(-1+\[Gamma]) (1+2 \[Gamma]) \[Delta])) u2[c4])-4 CES1 \[Gamma] (-1+2 \[Gamma]^2) (-1+\[Delta]) epsilong[\[Mu],-c1,-c4,-c5] u1[c4] u2[-c3] u2[c5]));


Ds1NLO=Ds1NLOs+Ds1NLOs1s2+Ds1NLOss;


(* ::Section::Closed:: *)
(*Scattering Angle & Impetus*)


(* ::Text:: *)
(*Notations: atp/atm denote tilde[a]_+/-, while kp/km are \[Kappa]_+/- := CES1  +/-  CES2. *)
(*		   The expressions for Chib and Chil refer to the scattering angle in impact parameter and orbital angular momentum space, respectively.*)
(*                       \[Chi][n][A]/ \[Chi][n][A,B] refers to the n-th order Chil, decomposed up to linear/bilinear order in spins, with A,B = 1,-1 for +,- .*)
(*                       \[Chi][n][0] is the non-spinning part. *)
(*                       The same notation applies to the decomposition of the CoM momentum up to bilinear order in spins. See the main text for more details.*)


(* Scattering angle in b-expansion *)
Chib = (2 G m (-1+2 \[Gamma]^2) \[CapitalGamma])/(be (-1+\[Gamma]^2))+(G^2 m^2 (-((16 atp \[Gamma])/Sqrt[-1+\[Gamma]^2])+(3 \[Pi] (-1+5 \[Gamma]^2))/(-1+\[Gamma]^2)) \[CapitalGamma])/(4 be^2)+(G^3 m^3 \[CapitalGamma] (-((\[Pi] \[Gamma] (-3+5 \[Gamma]^2) (7 atp+atm \[Delta]))/(-1+\[Gamma]^2)^(3/2))+(2 (-1+2 \[Gamma]^2) (2 atm atp km+atm^2 (-2+\[Kappa]p)+atp^2 (2+\[Kappa]p)))/(-1+\[Gamma]^2)))/(4 be^3)+1/(256 be^4 (-1+\[Gamma]^2)^2) 3 G^4 m^4 \[Pi] \[CapitalGamma] (atm^2 (-82+19 km \[Delta]+39 \[Kappa]p-6 \[Gamma]^2 (-78+9 km \[Delta]+37 \[Kappa]p)+5 \[Gamma]^4 (-90+7 km \[Delta]+43 \[Kappa]p))+atp^2 (110+19 km \[Delta]+39 \[Kappa]p-6 \[Gamma]^2 (146+9 km \[Delta]+37 \[Kappa]p)+5 \[Gamma]^4 (166+7 km \[Delta]+43 \[Kappa]p))+2 atm atp (km (39-222 \[Gamma]^2+215 \[Gamma]^4)+(-1+\[Gamma]^2) \[Delta] (10-19 \[Kappa]p+35 \[Gamma]^2 (2+\[Kappa]p))));


(* Scattering angle in \[ScriptL]-expansion *)
Chil = (-2+4 \[Gamma]^2)/(l Sqrt[-1+\[Gamma]^2])+(-4 atm (-1+2 \[Gamma]^2) (-1+\[CapitalGamma]) \[Delta]+3 \[Pi] Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2) \[Nu]+4 atp (\[CapitalGamma]-2 \[Gamma]^2 \[CapitalGamma]+(-1+2 \[Gamma]^2) \[CapitalGamma]^2-4 \[Gamma] (-1+\[Gamma]^2) \[Nu]))/(4 l^2 Sqrt[-1+\[Gamma]^2] \[CapitalGamma] \[Nu])-1/(4 l^3 (-1+\[Gamma]^2)^(3/2) \[CapitalGamma]^2 \[Nu]^2) (24 atp \[Gamma] (-1+\[Gamma]^2)^2 (-1+\[CapitalGamma]) (atp \[CapitalGamma]-atm \[Delta]) \[Nu]-3 \[Pi] Sqrt[-1+\[Gamma]^2] (1-6 \[Gamma]^2+5 \[Gamma]^4) (-1+\[CapitalGamma]) (atp \[CapitalGamma]-atm \[Delta]) \[Nu]+7 atp \[Pi] \[Gamma] (-1+\[Gamma]^2)^(3/2) (-3+5 \[Gamma]^2) \[Nu]^2+atm \[Pi] \[Gamma] Sqrt[-1+\[Gamma]^2] (3-8 \[Gamma]^2+5 \[Gamma]^4) \[Delta] \[Nu]^2-2 (1-\[Gamma]^2) ((1-2 \[Gamma]^2) (-1+\[CapitalGamma])^2 (atp \[CapitalGamma]-atm \[Delta])^2-4 atp \[Gamma] (-1+\[Gamma]^2) (-1+\[CapitalGamma]) (atp \[CapitalGamma]-atm \[Delta]) \[Nu]-(-1+\[Gamma]^2) (-1+2 \[Gamma]^2) (-2 atm^2+2 atp^2+2 atm atp km+(atm^2+atp^2) \[Kappa]p) \[Nu]^2))+1/(256 l^4 \[CapitalGamma]^3 \[Nu]^2) 3 \[Pi] (km (2 atm atp (39-222 \[Gamma]^2+215 \[Gamma]^4)+atm^2 (19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta]+atp^2 (19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta]) \[Nu]^2+(atm^2 (39-222 \[Gamma]^2+215 \[Gamma]^4)+atp^2 (39-222 \[Gamma]^2+215 \[Gamma]^4)+2 atm atp (19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta]) \[Kappa]p \[Nu]^2-2 (atm^2 ((41-234 \[Gamma]^2+225 \[Gamma]^4) \[Nu]^2-8 (-1+\[CapitalGamma]) \[Delta]^2 (3+15 \[Gamma]^2 (-1+\[CapitalGamma])-3 \[CapitalGamma]-6 \[Gamma] \[Nu]+10 \[Gamma]^3 \[Nu]))+atp^2 (48 (-1+5 \[Gamma]^2) \[CapitalGamma]^3-24 (-1+5 \[Gamma]^2) \[CapitalGamma]^4-112 \[Gamma] (-3+5 \[Gamma]^2) \[CapitalGamma] \[Nu]+(-55+438 \[Gamma]^2-415 \[Gamma]^4) \[Nu]^2+8 \[CapitalGamma]^2 (3-15 \[Gamma]^2-42 \[Gamma] \[Nu]+70 \[Gamma]^3 \[Nu]))+2 atm atp \[Delta] (24 (-1+5 \[Gamma]^2) \[CapitalGamma]^3+8 \[CapitalGamma]^2 (6-30 \[Gamma]^2-3 \[Gamma] \[Nu]+5 \[Gamma]^3 \[Nu])-8 \[CapitalGamma] (3-15 \[Gamma]^2-24 \[Gamma] \[Nu]+40 \[Gamma]^3 \[Nu])+\[Nu] (-168 \[Gamma]+280 \[Gamma]^3+5 \[Nu]+30 \[Gamma]^2 \[Nu]-35 \[Gamma]^4 \[Nu]))));


(* 4.30 -- 4.38 *)
Chicoeffs={\[Chi][1][-1]->0,\[Chi][1][0]->(-1+2 \[Gamma]^2)/Sqrt[-1+\[Gamma]^2],\[Chi][1][1]->0,\[Chi][1][-1,-1]->0,\[Chi][1][1,-1]->0,\[Chi][1][1,1]->0,\[Chi][2][-1]->-(((-1+\[Gamma]) (-1+2 \[Gamma]^2) \[Delta])/(Sqrt[-1+\[Gamma]^2] \[CapitalGamma] (1+\[CapitalGamma]))),\[Chi][2][0]->(3 \[Pi] (-1+5 \[Gamma]^2))/(8 \[CapitalGamma]),\[Chi][2][1]->-(((-1+\[Gamma]) (\[CapitalGamma]+2 \[Gamma] (1+\[Gamma]+\[CapitalGamma])))/(Sqrt[-1+\[Gamma]^2] \[CapitalGamma] (1+\[CapitalGamma]))),\[Chi][2][-1,-1]->0,\[Chi][2][1,-1]->0,\[Chi][2][1,1]->0,\[Chi][3][-1]->((\[Pi] (-6+9 \[Gamma]+30 \[Gamma]^2-35 \[Gamma]^3) \[Delta])/(8 \[CapitalGamma]^2)+(\[Pi] \[Gamma] (3-5 \[Gamma]^2) \[Delta])/(8 \[CapitalGamma]))/(1+\[CapitalGamma]),\[Chi][3][0]->0,\[Chi][3][1]->((7 \[Pi] \[Gamma] (3-5 \[Gamma]^2))/(8 \[CapitalGamma]^2)+(\[Pi] (6-5 \[Gamma] (-3+\[Gamma] (6+\[Gamma]))))/(8 \[CapitalGamma]))/(1+\[CapitalGamma]),\[Chi][3][-1,-1]->((-1+\[Gamma])^2 (-1+2 \[Gamma]^2) \[Delta]^2)/(Sqrt[-1+\[Gamma]^2] \[CapitalGamma]^2 (1+\[CapitalGamma])^2)+((-1+\[Gamma]) (1+\[Gamma]) (-1+2 \[Gamma]^2) (-2+Subscript[\[Kappa], p]))/(4 Sqrt[-1+\[Gamma]^2] \[CapitalGamma]^2),\[Chi][3][1,-1]->(2 (-1+\[Gamma])^2 \[Gamma] \[Delta])/(Sqrt[-1+\[Gamma]^2] \[CapitalGamma]^2 (1+\[CapitalGamma]))+((2 (-1+\[Gamma])^2 \[Gamma]^2 \[Delta])/(Sqrt[-1+\[Gamma]^2] \[CapitalGamma]^2)+((-1+\[Gamma])^2 \[Delta])/(Sqrt[-1+\[Gamma]^2] \[CapitalGamma]))/(1+\[CapitalGamma])^2+((1-3 \[Gamma]^2+2 \[Gamma]^4) Subscript[\[Kappa], m])/(4 Sqrt[-1+\[Gamma]^2] \[CapitalGamma]^2),\[Chi][3][1,1]->((-1-4 \[Gamma]+7 \[Gamma]^2-2 \[Gamma]^4)/(2 Sqrt[-1+\[Gamma]^2])+(1-3 \[Gamma]^2+2 \[Gamma]^4)/(2 Sqrt[-1+\[Gamma]^2] \[CapitalGamma]^2)+(1-4 \[Gamma]+\[Gamma]^2+4 \[Gamma]^3-2 \[Gamma]^4)/(Sqrt[-1+\[Gamma]^2] \[CapitalGamma]))/(1+\[CapitalGamma])^2+((1-3 \[Gamma]^2+2 \[Gamma]^4) Subscript[\[Kappa], p])/(4 Sqrt[-1+\[Gamma]^2] \[CapitalGamma]^2),\[Chi][4][-1]->0,\[Chi][4][0]->0,\[Chi][4][1]->0,\[Chi][4][-1,-1]->((3 \[Pi] (-3+9 \[Gamma]+9 \[Gamma]^2-35 \[Gamma]^3+20 \[Gamma]^4) \[Delta]^2)/(8 \[CapitalGamma]^3)+(3 \[Pi] \[Gamma] (3-3 \[Gamma]-5 \[Gamma]^2+5 \[Gamma]^3) \[Delta]^2)/(8 \[CapitalGamma]^2))/(1+\[CapitalGamma])^2+(3 \[Pi] (-82+468 \[Gamma]^2-450 \[Gamma]^4+(19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta] Subscript[\[Kappa], m]+(39-222 \[Gamma]^2+215 \[Gamma]^4) Subscript[\[Kappa], p]))/(512 \[CapitalGamma]^3),\[Chi][4][1,-1]->1/(1+\[CapitalGamma])^2 ((3 \[Pi] (-5+336 \[Gamma]-366 \[Gamma]^2-560 \[Gamma]^3+595 \[Gamma]^4) \[Delta])/(256 \[CapitalGamma]^3)+(3 \[Pi] (43+48 \[Gamma]-366 \[Gamma]^2+240 \[Gamma]^3+35 \[Gamma]^4) \[Delta])/(128 \[CapitalGamma]^2)-(3 \[Pi] (-1+\[Gamma]) (-5+\[Gamma] (-53+5 \[Gamma] (-7+9 \[Gamma]))) \[Delta])/(256 \[CapitalGamma]))+(3 \[Pi] ((39-222 \[Gamma]^2+215 \[Gamma]^4) Subscript[\[Kappa], m]+(19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta] Subscript[\[Kappa], p]))/(512 \[CapitalGamma]^3),\[Chi][4][1,1]->((3 \[Pi] (55-438 \[Gamma]^2+415 \[Gamma]^4))/(256 \[CapitalGamma]^3)-(3 \[Pi] (-55+336 \[Gamma]+102 \[Gamma]^2-560 \[Gamma]^3+145 \[Gamma]^4))/(128 \[CapitalGamma]^2)-(3 \[Pi] (41+480 \[Gamma]-618 \[Gamma]^2-160 \[Gamma]^3+225 \[Gamma]^4))/(256 \[CapitalGamma]))/(1+\[CapitalGamma])^2+(3 \[Pi] ((19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta] Subscript[\[Kappa], m]+(39-222 \[Gamma]^2+215 \[Gamma]^4) Subscript[\[Kappa], p]))/(512 \[CapitalGamma]^3)};


(* 5.11 -- 5.20 *)
fcoeffs={f[1]->((-2+4 \[Gamma]^2) \[CapitalGamma])/(-1+\[Gamma]^2),f[2]->(3 (-1+5 \[Gamma]^2) \[CapitalGamma])/(2 (-1+\[Gamma]^2)),f[3][1]->(\[CapitalGamma]^2 ((-1+2 \[Gamma]^2) (-1+\[CapitalGamma]) \[CapitalGamma]-4 \[Gamma] (-1+\[Gamma]^2) \[Nu]))/((-1+\[Gamma]^2)^2 \[Nu]),f[3][-1]->-(((-1+2 \[Gamma]^2) (-1+\[CapitalGamma]) \[CapitalGamma]^2 \[Delta])/((-1+\[Gamma]^2)^2 \[Nu])),f[3][1,1]->1/(4 (-1+\[Gamma]^2)^2 \[Nu]^2) \[CapitalGamma] ((-1+2 \[Gamma]^2) (-1+\[CapitalGamma])^2 \[CapitalGamma]^2-8 \[Gamma] (-1+\[Gamma]^2) (-1+\[CapitalGamma]) \[CapitalGamma] \[Nu]+2 (1-3 \[Gamma]^2+2 \[Gamma]^4) \[Nu]^2+(1-3 \[Gamma]^2+2 \[Gamma]^4) \[Nu]^2 Subscript[\[Kappa], p]),f[3][-1,-1]->((-1+2 \[Gamma]^2) \[CapitalGamma] ((-1+\[CapitalGamma])^2-4 (-1+\[CapitalGamma])^2 \[Nu]-2 (-1+\[Gamma]^2) \[Nu]^2+(-1+\[Gamma]^2) \[Nu]^2 Subscript[\[Kappa], p]))/(4 (-1+\[Gamma]^2)^2 \[Nu]^2),f[3][1,-1]->((-1+\[CapitalGamma]) \[CapitalGamma] \[Delta] ((1-2 \[Gamma]^2) (-1+\[CapitalGamma]) \[CapitalGamma]+4 \[Gamma] (-1+\[Gamma]^2) \[Nu])+(1-3 \[Gamma]^2+2 \[Gamma]^4) \[CapitalGamma] \[Nu]^2 Subscript[\[Kappa], m])/(4 (-1+\[Gamma]^2)^2 \[Nu]^2),f[4][1]->1/(2 (-1+\[Gamma]^2)^3 \[Nu]) \[CapitalGamma]^2 ((1-\[CapitalGamma]) \[CapitalGamma] (-3+2 \[Gamma]^2 (9-8 \[CapitalGamma])+4 \[CapitalGamma]+\[Gamma]^4 (-15+16 \[CapitalGamma]))+\[Gamma] (-1+\[Gamma]^2) (21-16 \[CapitalGamma]+\[Gamma]^2 (-35+32 \[CapitalGamma])) \[Nu]),f[4][-1]->1/(2 (-1+\[Gamma]^2)^3 \[Nu]) \[CapitalGamma]^2 \[Delta] (3-7 \[CapitalGamma]+4 \[CapitalGamma]^2-2 \[Gamma]^2 (-1+\[CapitalGamma]) (-9+8 \[CapitalGamma])+\[Gamma]^4 (-1+\[CapitalGamma]) (-15+16 \[CapitalGamma])-3 \[Gamma] \[Nu]+8 \[Gamma]^3 \[Nu]-5 \[Gamma]^5 \[Nu]),f[4][1,1]->1/(64 (-1+\[Gamma]^2)^3 \[Nu]^2) \[CapitalGamma] (-16 (-1+\[CapitalGamma])^2 \[CapitalGamma]^2 (-3+\[Gamma]^2 (18-20 \[CapitalGamma])+5 \[CapitalGamma]+5 \[Gamma]^4 (-3+4 \[CapitalGamma]))+32 \[Gamma] (-1+\[Gamma]^2) (-1+\[CapitalGamma]) \[CapitalGamma] (21-20 \[CapitalGamma]+5 \[Gamma]^2 (-7+8 \[CapitalGamma])) \[Nu]-2 (-1+\[Gamma]^2) (-55+32 \[CapitalGamma]+\[Gamma]^2 (438-415 \[Gamma]^2+512 (-1+\[Gamma]^2) \[CapitalGamma])) \[Nu]^2+(-1+\[Gamma]^2) \[Nu]^2 ((19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta] Subscript[\[Kappa], m]+(39-222 \[Gamma]^2+215 \[Gamma]^4-32 (1-2 \[Gamma]^2)^2 \[CapitalGamma]) Subscript[\[Kappa], p])),f[4][-1,-1]->1/(64 (-1+\[Gamma]^2)^3 \[Nu]^2) \[CapitalGamma] (-16 (-1+\[CapitalGamma])^2 (-3+\[Gamma]^2 (18-20 \[CapitalGamma])+5 \[CapitalGamma]+5 \[Gamma]^4 (-3+4 \[CapitalGamma]))+32 (-1+\[CapitalGamma]) (6+\[Gamma] (3+\[Gamma] (-36+\[Gamma] (-8+5 \[Gamma] (6+\[Gamma]))))-16 \[CapitalGamma]+76 \[Gamma]^2 \[CapitalGamma]-70 \[Gamma]^4 \[CapitalGamma]+10 (1-2 \[Gamma]^2)^2 \[CapitalGamma]^2) \[Nu]+2 (-1+\[Gamma]^2) (-41+32 \[CapitalGamma]+\[Gamma] (192 (-1+\[CapitalGamma])+\[Gamma] (234+320 \[Gamma]-225 \[Gamma]^2+64 (-2+\[Gamma] (-5+2 \[Gamma])) \[CapitalGamma]))) \[Nu]^2+(-1+\[Gamma]^2) \[Nu]^2 ((19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta] Subscript[\[Kappa], m]+(39-222 \[Gamma]^2+215 \[Gamma]^4-32 (1-2 \[Gamma]^2)^2 \[CapitalGamma]) Subscript[\[Kappa], p])),f[4][1,-1]->1/(64 (-1+\[Gamma]^2)^3 \[Nu]^2) \[CapitalGamma] (2 \[Delta] (8 (-1+\[CapitalGamma])^2 \[CapitalGamma] (-3+\[Gamma]^2 (18-20 \[CapitalGamma])+5 \[CapitalGamma]+5 \[Gamma]^4 (-3+4 \[CapitalGamma]))-8 \[Gamma] (-1+\[Gamma]^2) (-1+\[CapitalGamma]) (21-23 \[CapitalGamma]+5 \[Gamma]^2 (-7+9 \[CapitalGamma])) \[Nu]+5 (-1+\[Gamma]^2)^2 (1+7 \[Gamma]^2) \[Nu]^2)+(-1+\[Gamma]^2) \[Nu]^2 ((39-222 \[Gamma]^2+215 \[Gamma]^4-32 (1-2 \[Gamma]^2)^2 \[CapitalGamma]) Subscript[\[Kappa], m]+(19-54 \[Gamma]^2+35 \[Gamma]^4) \[Delta] Subscript[\[Kappa], p]))};


(* ::Section::Closed:: *)
(*Observables*)


(* periastron advance (5.5)*)
DPhil = (3 (-1+5 \[Gamma]^2))/(4 l^2 \[CapitalGamma])+(-((\[Gamma] (-3+5 \[Gamma]^2) (7 atp+atm \[Delta]))/(4 \[CapitalGamma]^2))+((-1+2 \[Gamma]^2) (-1+\[CapitalGamma])^2 (-atp \[CapitalGamma]+atm \[Delta])^2)/(2 \[Pi] Sqrt[-1+\[Gamma]^2] \[CapitalGamma]^2 \[Nu]^2)+(3 (-1+5 \[Gamma]^2) (-1+\[CapitalGamma]) (atp \[CapitalGamma]-atm \[Delta]))/(4 \[CapitalGamma]^2 \[Nu]))/l^3+1/l^4 (1/(256 \[CapitalGamma]^3) 3 (2 atm atp (km (39-222 \[Gamma]^2+215 \[Gamma]^4)+(-1+\[Gamma]^2) (10+70 \[Gamma]^2+kp (-19+35 \[Gamma]^2)) \[Delta])+atm^2 (-82+kp (39-222 \[Gamma]^2+215 \[Gamma]^4)+19 km \[Delta]+\[Gamma]^2 (468-54 km \[Delta])+5 \[Gamma]^4 (-90+7 km \[Delta]))+atp^2 (110+kp (39-222 \[Gamma]^2+215 \[Gamma]^4)+19 km \[Delta]+5 \[Gamma]^4 (166+7 km \[Delta])-6 \[Gamma]^2 (146+9 km \[Delta])))+(9 (-1+5 \[Gamma]^2) (-1+\[CapitalGamma])^2 (-atp \[CapitalGamma]+atm \[Delta])^2)/(16 \[CapitalGamma]^3 \[Nu]^2)-(3 \[Gamma] (-3+5 \[Gamma]^2) (-1+\[CapitalGamma]) (atp \[CapitalGamma]-atm \[Delta]) (7 atp+atm \[Delta]))/(8 \[CapitalGamma]^3 \[Nu]));


(* periastron advance PN expansion(5.6)*)
DPhiEps = 1/l^4 (3/8 (-2 atm^2+2 atp^2+2 atm atp km+(atm^2+atp^2) kp)+3/16 \[Epsilon] (-27 atm^2+35 atp^2+22 atm atp \[Delta]+2 atm^2 \[Delta]^2+km (atm^2 \[Delta]+atp^2 \[Delta]+atm atp (26-6 \[Nu]))+kp (2 atm atp \[Delta]+atm^2 (13-3 \[Nu])+atp^2 (13-3 \[Nu]))+6 atm^2 \[Nu]-6 atp^2 \[Nu]))+(3+3/4 \[Epsilon] (5-2 \[Nu])+3/16 \[Epsilon]^2 (5-5 \[Nu]+4 \[Nu]^2))/l^2+1/l^3 (1/2 (-7 atp-atm \[Delta])+1/2 \[Epsilon] (-18 atp-6 atm \[Delta]+7 atp \[Nu]+atm \[Delta] \[Nu])-3/16 \[Epsilon]^2 (25 atp+15 atm \[Delta]-38 atp \[Nu]-14 atm \[Delta] \[Nu]+14 atp \[Nu]^2+2 atm \[Delta] \[Nu]^2));


(* binding energy -- (5.8) *)
epsc = x+1/12 x^2 (-9-\[Nu])+1/4 (2 (atm^2-atp^2)-2 atm atp km-(atm^2+atp^2) kp) x^3+1/3 x^(5/2) (7 atp+atm \[Delta])+1/18 x^(7/2) (atp (99-61 \[Nu])-atm \[Delta] (-45+\[Nu]))+5/72 x^4 (-6 km (atm^2 \[Delta]+atp^2 \[Delta]-atm atp (-5+\[Nu]))+3 kp (-4 atm atp \[Delta]+atm^2 (-5+\[Nu])+atp^2 (-5+\[Nu]))+2 (-10 atm atp \[Delta]+atp^2 (10+3 \[Nu])+atm^2 (16+5 \[Nu])));

